An Extended Convergence Result for Behaviour Tree Controllers

Behavior trees (BTs) are an optimally modular framework to assemble hierarchical hybrid control policies from a set of low-level control policies using a tree structure. Many robotic tasks are naturally decomposed into a hierarchy of control tasks, and modularity is a well-known tool for handling complexity, therefor behavior trees have garnered widespread usage in the robotics community. In this paper, we study the convergence of BTs, in the sense of reaching a desired part of the state space. Earlier results on BT convergence were often tailored to specific families of BTs, created using different design principles. The results of this paper generalize the earlier results and also include new cases of cyclic switching not covered in the literature.

==> code/bt.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sp\n",
    "from functools import reduce\n",
    "sp.init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Behaviour:\n",
    "\n",
    "    def __init__(self, name):\n",
    "\n",
    "        # name for subscripting\n",
    "        self.name = name\n",
    "\n",
    "        # meta data\n",
    "        self._R = sp.Symbol('R_{}'.format(self.name))\n",
    "        self._S = sp.Symbol('S_{}'.format(self.name))\n",
    "        self._F = sp.Symbol('F_{}'.format(self.name))\n",
    "\n",
    "    def R(self):\n",
    "        return self._R\n",
    "\n",
    "    def S(self):\n",
    "        return self._S\n",
    "\n",
    "    def F(self):\n",
    "        return self._F\n",
    "\n",
    "    def I(self):\n",
    "        if not hasattr(self, 'parent'):\n",
    "            return sp.Symbol('I_{root}')\n",
    "        elif not hasattr(self, 'left_sibling'):\n",
    "            return self.parent.I()\n",
    "        elif isinstance(self.parent, Sequence):\n",
    "            return self.left_sibling.I() & self.left_sibling.S()\n",
    "        elif isinstance(self.parent, Fallback):\n",
    "            return self.left_sibling.I() & self.left_sibling.F()\n",
    "\n",
    "    def Omega(self):\n",
    "\n",
    "        # ancestors\n",
    "        ancestors = [self]\n",
    "        while hasattr(ancestors[-1], 'parent'):\n",
    "            ancestors.append(ancestors[-1].parent)\n",
    "            \n",
    "        # right siblings of ancestors with sequence parent\n",
    "        right_uncles_seq = list()\n",
    "        for ancestor in ancestors:\n",
    "            if hasattr(ancestor, 'parent') and isinstance(ancestor.parent, Sequence):\n",
    "                if hasattr(ancestor, 'right_sibling'):\n",
    "                    right_uncles_seq.append(ancestor.right_sibling)\n",
    "\n",
    "        # right siblings of ancestors with fallback parent\n",
    "        right_uncles_fallback = list()\n",
    "        for ancestor in ancestors:\n",
    "            if hasattr(ancestor, 'parent') and isinstance(ancestor.parent, Fallback):\n",
    "                if hasattr(ancestor, 'right_sibling'):\n",
    "                    right_uncles_fallback.append(ancestor.right_sibling)\n",
    "        \n",
    "        # operating region\n",
    "        if len(right_uncles_seq) == 0 and len(right_uncles_fallback) == 0:\n",
    "            return self.I() & (self.R() | self.S() | self.F())\n",
    "        elif len(right_uncles_seq) == 0 and len(right_uncles_fallback) > 0:\n",
    "            return self.I() & (self.R() | self.S())\n",
    "        elif len(right_uncles_seq) > 0 and len(right_uncles_fallback) == 0:\n",
    "            return self.I() & (self.R() | self.F())\n",
    "        else:\n",
    "            return self.I() & self.R()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Composition:\n",
    "\n",
    "    def __init__(self, name, children):\n",
    "\n",
    "        # assign parent\n",
    "        for child in children:\n",
    "            child.parent = self\n",
    "\n",
    "        # assign left and right siblings\n",
    "        self.children = children\n",
    "        for i in range(len(children[:-1])):\n",
    "            children[i+1].left_sibling = children[i]\n",
    "        for i in range(len(children[1:])):\n",
    "            children[i].right_sibling = children[i+1]\n",
    "\n",
    "        # assign self\n",
    "        self.name = name\n",
    "        self.children = children"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Sequence(Composition, Behaviour):\n",
    "\n",
    "    def __init__(self, name, children):\n",
    "\n",
    "        # relations\n",
    "        super().__init__(name, children)\n",
    "\n",
    "    def R(self):\n",
    "\n",
    "        # running region\n",
    "        cup = list()\n",
    "        for j, bj in enumerate(self.children):\n",
    "            cap = [bj.R(), *[bk.S() for bk in self.children[:j]]]\n",
    "            cap = reduce(lambda x, y: x & y, cap)\n",
    "            cup.append(cap)\n",
    "        return reduce(lambda x, y: x | y, cup)\n",
    "\n",
    "    def S(self):\n",
    "\n",
    "        # success region\n",
    "        cap = [bj.S() for bj in self.children]\n",
    "        return reduce(lambda x, y: x & y, cap)\n",
    "\n",
    "    def F(self):\n",
    "\n",
    "        # failure region\n",
    "        cup = list()\n",
    "        for j, bj in enumerate(self.children):\n",
    "            cap = [bj.F(), *[bk.S() for bk in self.children[:j]]]\n",
    "            cap = reduce(lambda x, y: x & y, cap)\n",
    "            cup.append(cap)\n",
    "        return reduce(lambda x, y: x | y, cup)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Fallback(Composition, Behaviour):\n",
    "\n",
    "    def __init__(self, name, children):\n",
    "\n",
    "        # relations\n",
    "        super().__init__(name, children)\n",
    "\n",
    "    def R(self):\n",
    "\n",
    "        # running region\n",
    "        cup = list()\n",
    "        for j, bj in enumerate(self.children):\n",
    "            cap = [bj.R(), *[bk.F() for bk in self.children[:j]]]\n",
    "            cap = reduce(lambda x, y: x & y, cap)\n",
    "            cup.append(cap)\n",
    "        return reduce(lambda x, y: x | y, cup)\n",
    "\n",
    "    def S(self):\n",
    "\n",
    "        # success region\n",
    "        cup = list()\n",
    "        for j, bj in enumerate(self.children):\n",
    "            cap = [bj.S(), *[bk.F() for bk in self.children[:j]]]\n",
    "            cap = reduce(lambda x, y: x & y, cap)\n",
    "            cup.append(cap)\n",
    "        return reduce(lambda x, y: x | y, cup)\n",
    "\n",
    "    def F(self):\n",
    "\n",
    "        # failure region\n",
    "        cap = [bj.F() for bj in self.children]\n",
    "        return reduce(lambda x, y: x & y, cap)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Tree from paper\n",
    "TOK0 = Behaviour('TOK')\n",
    "ROK = Behaviour('ROK')\n",
    "DD = Behaviour('DD')\n",
    "seq0 = Sequence('seq0', [TOK0, ROK, DD])\n",
    "\n",
    "TOK1 = Behaviour('TOK')\n",
    "RR = Behaviour('RR')\n",
    "seq1 = Sequence('seq1', [TOK1, RR])\n",
    "\n",
    "TD = Behaviour('TD')\n",
    "MB = Behaviour('MB')\n",
    "fal0 = Fallback('fal0', [TD, seq0, seq1, MB])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{TD} \\wedge I_{root} \\wedge S_{ROK} \\wedge S_{TOK} \\wedge \\left(R_{DD} \\vee S_{DD}\\right)$"
      ],
      "text/plain": [
       "F_TD ∧ I_{root} ∧ S_ROK ∧ S_TOK ∧ (R_DD ∨ S_DD)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DD.Omega().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{TD} \\wedge I_{root} \\wedge S_{TOK} \\wedge \\left(R_{RR} \\vee S_{RR}\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)$"
      ],
      "text/plain": [
       "F_TD ∧ I_{root} ∧ S_TOK ∧ (R_RR ∨ S_RR) ∧ (F_TOK ∨ (F_ROK ∧ S_TOK) ∨ (F_DD ∧ S\n",
       "_ROK ∧ S_TOK))"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RR.Omega().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{TD} \\wedge I_{root} \\wedge \\left(F_{TOK} \\vee \\left(F_{RR} \\wedge S_{TOK}\\right)\\right) \\wedge \\left(F_{MB} \\vee R_{MB} \\vee S_{MB}\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)$"
      ],
      "text/plain": [
       "F_TD ∧ I_{root} ∧ (F_TOK ∨ (F_RR ∧ S_TOK)) ∧ (F_MB ∨ R_MB ∨ S_MB) ∧ (F_TOK ∨ (\n",
       "F_ROK ∧ S_TOK) ∨ (F_DD ∧ S_ROK ∧ S_TOK))"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "MB.Omega().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Assumption: DD and RR always running\n",
    "# DD._S = False\n",
    "# DD._F = False\n",
    "# RR._S = False\n",
    "# RR._F = False\n",
    "\n",
    "# Assumption: TD, TOK, and ROK cannot run (conditions)\n",
    "# TD._R = False\n",
    "# TOK0._R = False\n",
    "# TOK1._R = False\n",
    "# ROK._R = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{TD} \\wedge I_{root} \\wedge S_{ROK} \\wedge S_{TOK} \\wedge \\left(R_{DD} \\vee S_{DD}\\right)$"
      ],
      "text/plain": [
       "F_TD ∧ I_{root} ∧ S_ROK ∧ S_TOK ∧ (R_DD ∨ S_DD)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DD.Omega().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{TD} \\wedge I_{root} \\wedge S_{TOK} \\wedge \\left(R_{RR} \\vee S_{RR}\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)$"
      ],
      "text/plain": [
       "F_TD ∧ I_{root} ∧ S_TOK ∧ (R_RR ∨ S_RR) ∧ (F_TOK ∨ (F_ROK ∧ S_TOK) ∨ (F_DD ∧ S\n",
       "_ROK ∧ S_TOK))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RR.Omega().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{TD} \\wedge I_{root} \\wedge \\left(F_{TOK} \\vee \\left(F_{RR} \\wedge S_{TOK}\\right)\\right) \\wedge \\left(F_{MB} \\vee R_{MB} \\vee S_{MB}\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)$"
      ],
      "text/plain": [
       "F_TD ∧ I_{root} ∧ (F_TOK ∨ (F_RR ∧ S_TOK)) ∧ (F_MB ∨ R_MB ∨ S_MB) ∧ (F_TOK ∨ (\n",
       "F_ROK ∧ S_TOK) ∨ (F_DD ∧ S_ROK ∧ S_TOK))"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "MB.Omega().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAACoAAAARCAYAAACrfj41AAAACXBIWXMAAA7EAAAOxAGVKw4bAAACcElEQVRIDcWV21EjMRBFx5QDAEJYMuCRAWSwbAZABkvx51/IADKgIAOTwe6SAYQAzsB7jqp7ajQzNsWP3VWafkmtq+6WZrJcLps+zWazn9jOwr6QY7tmXCK+w1/CtzE26QMFxJzd5/C7RIG8i/zEOEWepH2TfKe7GSDu0c1YC1I/ulkV6Kv6Nmja29TSHvVsqb4jPKayad5mlKydxubHK0B8YN94byaWtkcBah9+hsPSP2LbWqkTYPIWqAaAWXr7tEvPKN54S781qoCKAkBmVsA+T9kOC+x76BVhO8Rww/A58zDVJczJ2D28MR8Y9+htpSLGLXb30u/FlcTxg2Hc1wFQZ3Sps8kZ8qBHseWhGuTz7lplbAK4Yuwi59usqyXsxhDQQWtEQP8Nu4HvlcuE4MRVdB0OTzhGvhK+Bma3IuK6Jofv8yryAIMkYFswyr47EWz0pBF1P/hYoHCV99Uy9ekX8e1xs7puvf7qIIHLJFmNZspw0iAbOoOcfMdCT1cRNsH9g/uTaNSVnQQ37gu8xIa3fak/CbsxzJprs7JWyQSd5zpLX7KJwYauKGz78Cx/5UcpYMIokATlxvakoLtzYmrF9Je/IfMfHOi5X8mmswXa4LSJ/b8/MbyVcn+Zf+CDC+KaoCP8+Wz9xXYS9iy5qomoyhpzkg36k5hWT7CXyB6kmSIU1HB7aF0fOX8dveH0ZehnUD0zNLZe/8WIw5aQPvyUjCp8lwBkIMElWXp/v1nyhjnZCl/1Z5Ug1tk6vr22Qln75TvK5AGx2PfNSpQSoXtpDG7LZM87R1nwblhlFd2LYwwP0/1RGMck2IK+GIX+A0AQ/jXZYH10AAAAAElFTkSuQmCC",
      "text/latex": [
       "$\\displaystyle S_{MB}$"
      ],
      "text/plain": [
       "S_MB"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "MB.S()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{MB} \\wedge F_{TD} \\wedge \\left(F_{RR} \\vee F_{TOK}\\right) \\wedge \\left(F_{TOK} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TOK} \\vee S_{ROK}\\right)$"
      ],
      "text/plain": [
       "F_MB ∧ F_TD ∧ (F_RR ∨ F_TOK) ∧ (F_TOK ∨ S_TOK) ∧ (F_DD ∨ F_ROK ∨ F_TOK) ∧ (F_R\n",
       "OK ∨ F_TOK ∨ S_ROK)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fal0.F().simplify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle F_{MB} \\wedge F_{TD} \\wedge \\left(F_{TOK} \\vee \\left(F_{RR} \\wedge S_{TOK}\\right)\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)$"
      ],
      "text/plain": [
       "F_MB ∧ F_TD ∧ (F_TOK ∨ (F_RR ∧ S_TOK)) ∧ (F_TOK ∨ (F_ROK ∧ S_TOK) ∨ (F_DD ∧ S_\n",
       "ROK ∧ S_TOK))"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fal0.F()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The logical expression for $S$ is\n",
    "\\begin{equation}\n",
    "S_{TD} \\vee \\left(F_{TD} \\wedge S_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{TD} \\wedge S_{MB} \\wedge \\left(F_{TOK} \\vee \\left(F_{RR} \\wedge S_{TOK}\\right)\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)\\right) \\vee \\left(F_{TD} \\wedge S_{RR} \\wedge S_{TOK} \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)\\right)\n",
    "\\end{equation}\n",
    "\n",
    "Replacing logical and with set intersection, logical or with set union, and logical not with set complement, we get the following set expression for $S$:\n",
    "\\begin{equation}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "F_{MB} \\wedge F_{TD} \\wedge \\left(F_{TOK} \\vee \\left(F_{RR} \\wedge S_{TOK}\\right)\\right) \\wedge \\left(F_{TOK} \\vee \\left(F_{ROK} \\wedge S_{TOK}\\right) \\vee \\left(F_{DD} \\wedge S_{ROK} \\wedge S_{TOK}\\right)\\right)\n"
     ]
    }
   ],
   "source": [
    "print(sp.latex(fal0.F()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle \\left(F_{TD} \\vee S_{TD}\\right) \\wedge \\left(S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(S_{RR} \\vee S_{TD}\\right) \\wedge \\left(S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TD} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{TD} \\vee S_{RR} \\vee S_{TD}\\right) \\wedge \\left(F_{TD} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{ROK} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD}\\right) \\wedge \\left(F_{RR} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{RR} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD}\\right) \\wedge \\left(F_{RR} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TD} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TD} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{RR} \\vee F_{TOK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{RR} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{RR} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{ROK} \\vee F_{RR} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD}\\right) \\wedge \\left(F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{RR} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{RR} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{TD} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{RR} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{RR} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{RR} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{TD} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD}\\right) \\wedge \\left(F_{ROK} \\vee F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{RR} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{RR} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{RR} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right) \\wedge \\left(F_{DD} \\vee F_{ROK} \\vee F_{TD} \\vee F_{TOK} \\vee S_{ROK} \\vee S_{TD} \\vee S_{TOK}\\right)$"
      ],
      "text/plain": [
       "(F_TD ∨ S_TD) ∧ (S_ROK ∨ S_TD) ∧ (S_RR ∨ S_TD) ∧ (S_TD ∨ S_TOK) ∧ (F_TD ∨ S_RO\n",
       "K ∨ S_TD) ∧ (F_TD ∨ S_RR ∨ S_TD) ∧ (F_TD ∨ S_TD ∨ S_TOK) ∧ (F_TOK ∨ S_TD ∨ S_T\n",
       "OK) ∧ (S_ROK ∨ S_TD ∨ S_TOK) ∧ (S_RR ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_ROK ∨ F_TOK ∨\n",
       " S_TD) ∧ (F_DD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_TOK ∨ S_ROK ∨ S_TD) ∧ (F_R\n",
       "OK ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_RR ∨ F_TD ∨ F_TOK ∨ S_TD) ∧ (F_RR ∨ F_TOK ∨ S_\n",
       "ROK ∨ S_TD) ∧ (F_RR ∨ F_TOK ∨ S_RR ∨ S_TD) ∧ (F_RR ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (\n",
       "F_TD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_TD ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_TD ∨ S_RR ∨ \n",
       "S_TD ∨ S_TOK) ∧ (F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_TOK ∨ S_RR ∨ S_TD ∨ S_TOK)\n",
       " ∧ (F_DD ∨ F_ROK ∨ F_RR ∨ F_TOK ∨ S_TD) ∧ (F_DD ∨ F_ROK ∨ F_TD ∨ F_TOK ∨ S_TD)\n",
       " ∧ (F_DD ∨ F_ROK ∨ F_TOK ∨ S_ROK ∨ S_TD) ∧ (F_DD ∨ F_ROK ∨ F_TOK ∨ S_RR ∨ S_TD\n",
       ") ∧ (F_DD ∨ F_ROK ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_RR ∨ F_TOK ∨ S_TD ∨ S_TO\n",
       "K) ∧ (F_DD ∨ F_TD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_T\n",
       "OK) ∧ (F_DD ∨ F_TOK ∨ S_RR ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_RR ∨ F_TOK ∨ S_ROK ∨ S\n",
       "_TD) ∧ (F_ROK ∨ F_RR ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_TD ∨ F_TOK ∨ S_ROK ∨\n",
       " S_TD) ∧ (F_ROK ∨ F_TD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_TOK ∨ S_ROK ∨ S_TD\n",
       " ∨ S_TOK) ∧ (F_ROK ∨ F_TOK ∨ S_RR ∨ S_TD ∨ S_TOK) ∧ (F_RR ∨ F_TD ∨ F_TOK ∨ S_R\n",
       "OK ∨ S_TD) ∧ (F_RR ∨ F_TD ∨ F_TOK ∨ S_RR ∨ S_TD) ∧ (F_RR ∨ F_TD ∨ F_TOK ∨ S_TD\n",
       " ∨ S_TOK) ∧ (F_RR ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_RR ∨ F_TOK ∨ S_RR ∨ S_T\n",
       "D ∨ S_TOK) ∧ (F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_TD ∨ F_TOK ∨ S_RR ∨ S_\n",
       "TD ∨ S_TOK) ∧ (F_DD ∨ F_ROK ∨ F_RR ∨ F_TD ∨ F_TOK ∨ S_TD) ∧ (F_DD ∨ F_ROK ∨ F_\n",
       "RR ∨ F_TOK ∨ S_ROK ∨ S_TD) ∧ (F_DD ∨ F_ROK ∨ F_RR ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F\n",
       "_DD ∨ F_ROK ∨ F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD) ∧ (F_DD ∨ F_ROK ∨ F_TD ∨ F_TOK ∨ S_\n",
       "RR ∨ S_TD) ∧ (F_DD ∨ F_ROK ∨ F_TD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_ROK ∨ F_\n",
       "TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_ROK ∨ F_TOK ∨ S_RR ∨ S_TD ∨ S_TOK) ∧ (\n",
       "F_DD ∨ F_RR ∨ F_TD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_RR ∨ F_TOK ∨ S_ROK ∨ S_\n",
       "TD ∨ S_TOK) ∧ (F_DD ∨ F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_DD ∨ F_TD ∨ F_\n",
       "TOK ∨ S_RR ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_RR ∨ F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD) ∧ (F\n",
       "_ROK ∨ F_RR ∨ F_TD ∨ F_TOK ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_RR ∨ F_TOK ∨ S_ROK ∨ S\n",
       "_TD ∨ S_TOK) ∧ (F_ROK ∨ F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧ (F_ROK ∨ F_TD ∨\n",
       " F_TOK ∨ S_RR ∨ S_TD ∨ S_TOK) ∧ (F_RR ∨ F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK) ∧\n",
       " (F_DD ∨ F_ROK ∨ F_TD ∨ F_TOK ∨ S_ROK ∨ S_TD ∨ S_TOK)"
      ]
     },
     "execution_count": 99,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.to_cnf(fal0.S()).subs({\n",
    "    # Order 1\n",
    "    MB.S() & TD.S(): MB.S(),\n",
    "    MB.S() | TD.S(): TD.S(),\n",
    "    DD.S() & TD.S(): DD.S(),\n",
    "    DD.S() | TD.S(): TD.S(),\n",
    "    RR.S() & ROK.S(): RR.S(),\n",
    "    RR.S() | ROK.S(): ROK.S(),\n",
    "    TD.F() & MB.F(): False,\n",
    "})"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/mobile.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "source": [
    "from sympy import *"
   ],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "source": [
    "t = symbols('t', nonnegative=True, real=True)"
   ],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "source": [
    "Z1, Z2, Z3 = [Function(_) for _ in ['z_1', 'z_2', 'z_3']]\n",
    "u1, u2 = symbols(['u_1', 'u_2'], positive=True, real=True)\n",
    "Z = Matrix([Z1(t), Z2(t), Z3(t)])\n",
    "dzdt = Matrix([\n",
    "    u1*cos(Z3(t)),\n",
    "    u1*sin(Z3(t)),\n",
    "    u2\n",
    "])\n",
    "dzdt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}u_{1} \\cos{\\left(\\operatorname{z_{3}}{\\left(t \\right)} \\right)}\\\\u_{1} \\sin{\\left(\\operatorname{z_{3}}{\\left(t \\right)} \\right)}\\\\u_{2}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[u_1*cos(z_3(t))],\n",
       "[u_1*sin(z_3(t))],\n",
       "[            u_2]])"
      ]
     },
     "metadata": {},
     "execution_count": 4
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "source": [
    "X1, X2, X3 = [Function(_) for _ in ['x_1', 'x_2', 'x_3']]\n",
    "X = Matrix([X1(t), X2(t), X3(t)])\n",
    "dxdt = Matrix([\n",
    "    u1*cos(X3(t)),\n",
    "    -u1*sin(X3(t))/X1(t),\n",
    "    -u1*sin(X3(t))/X1(t) - u2\n",
    "])\n",
    "dxdt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}u_{1} \\cos{\\left(\\operatorname{x_{3}}{\\left(t \\right)} \\right)}\\\\- \\frac{u_{1} \\sin{\\left(\\operatorname{x_{3}}{\\left(t \\right)} \\right)}}{\\operatorname{x_{1}}{\\left(t \\right)}}\\\\- \\frac{u_{1} \\sin{\\left(\\operatorname{x_{3}}{\\left(t \\right)} \\right)}}{\\operatorname{x_{1}}{\\left(t \\right)}} - u_{2}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[              u_1*cos(x_3(t))],\n",
       "[      -u_1*sin(x_3(t))/x_1(t)],\n",
       "[-u_1*sin(x_3(t))/x_1(t) - u_2]])"
      ]
     },
     "metadata": {},
     "execution_count": 5
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "source": [
    "V1 = X1(t)**2/2\n",
    "V1"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\operatorname{x_{1}}^{2}{\\left(t \\right)}}{2}$"
      ],
      "text/plain": [
       "x_1(t)**2/2"
      ]
     },
     "metadata": {},
     "execution_count": 6
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "source": [
    "V2 = (X2(t)**2 + X3(t)**2)/2\n",
    "V2"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\operatorname{x_{2}}^{2}{\\left(t \\right)}}{2} + \\frac{\\operatorname{x_{3}}^{2}{\\left(t \\right)}}{2}$"
      ],
      "text/plain": [
       "x_2(t)**2/2 + x_3(t)**2/2"
      ]
     },
     "metadata": {},
     "execution_count": 7
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "source": [
    "dV1dt = V1.diff(t)\n",
    "dV1dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\operatorname{x_{1}}{\\left(t \\right)} \\frac{d}{d t} \\operatorname{x_{1}}{\\left(t \\right)}$"
      ],
      "text/plain": [
       "x_1(t)*Derivative(x_1(t), t)"
      ]
     },
     "metadata": {},
     "execution_count": 8
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "source": [
    "dV1dt = dV1dt.subs(X1(t).diff(t), dxdt[0]).simplify()\n",
    "dV1dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle u_{1} \\operatorname{x_{1}}{\\left(t \\right)} \\cos{\\left(\\operatorname{x_{3}}{\\left(t \\right)} \\right)}$"
      ],
      "text/plain": [
       "u_1*x_1(t)*cos(x_3(t))"
      ]
     },
     "metadata": {},
     "execution_count": 9
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "source": [
    "dV2dt = V2.diff(t).simplify()\n",
    "dV2dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\operatorname{x_{2}}{\\left(t \\right)} \\frac{d}{d t} \\operatorname{x_{2}}{\\left(t \\right)} + \\operatorname{x_{3}}{\\left(t \\right)} \\frac{d}{d t} \\operatorname{x_{3}}{\\left(t \\right)}$"
      ],
      "text/plain": [
       "x_2(t)*Derivative(x_2(t), t) + x_3(t)*Derivative(x_3(t), t)"
      ]
     },
     "metadata": {},
     "execution_count": 10
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "source": [
    "dV2dt = dV2dt.subs(X2(t).diff(t), dxdt[1]).subs(X3(t).diff(t), dxdt[2]).simplify()\n",
    "dV2dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{u_{1} \\operatorname{x_{2}}{\\left(t \\right)} \\sin{\\left(\\operatorname{x_{3}}{\\left(t \\right)} \\right)} + u_{1} \\operatorname{x_{3}}{\\left(t \\right)} \\sin{\\left(\\operatorname{x_{3}}{\\left(t \\right)} \\right)} + u_{2} \\operatorname{x_{1}}{\\left(t \\right)} \\operatorname{x_{3}}{\\left(t \\right)}}{\\operatorname{x_{1}}{\\left(t \\right)}}$"
      ],
      "text/plain": [
       "-(u_1*x_2(t)*sin(x_3(t)) + u_1*x_3(t)*sin(x_3(t)) + u_2*x_1(t)*x_3(t))/x_1(t)"
      ]
     },
     "metadata": {},
     "execution_count": 11
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "source": [
    "x1, x2, x3 = [symbols(_, real=True) for _ in ['x_1', 'x_2', 'x_3']]\n",
    "x = Matrix([x1, x2, x3])"
   ],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "source": [
    "dxdt = dxdt.subs([(v0, v1) for v0, v1 in zip(X, x)])\n",
    "dxdt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}u_{1} \\cos{\\left(x_{3} \\right)}\\\\- \\frac{u_{1} \\sin{\\left(x_{3} \\right)}}{x_{1}}\\\\- \\frac{u_{1} \\sin{\\left(x_{3} \\right)}}{x_{1}} - u_{2}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[           u_1*cos(x_3)],\n",
       "[      -u_1*sin(x_3)/x_1],\n",
       "[-u_1*sin(x_3)/x_1 - u_2]])"
      ]
     },
     "metadata": {},
     "execution_count": 13
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "source": [
    "V1 = V1.subs([(v0, v1) for v0, v1 in zip(X, x)])\n",
    "V1"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{x_{1}^{2}}{2}$"
      ],
      "text/plain": [
       "x_1**2/2"
      ]
     },
     "metadata": {},
     "execution_count": 14
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "source": [
    "V2 = V2.subs([(v0, v1) for v0, v1 in zip(X, x)])\n",
    "V2"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{x_{2}^{2}}{2} + \\frac{x_{3}^{2}}{2}$"
      ],
      "text/plain": [
       "x_2**2/2 + x_3**2/2"
      ]
     },
     "metadata": {},
     "execution_count": 15
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "source": [
    "dV1dt = dV1dt.subs([(v0, v1) for v0, v1 in zip(X, x)])\n",
    "dV1dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle u_{1} x_{1} \\cos{\\left(x_{3} \\right)}$"
      ],
      "text/plain": [
       "u_1*x_1*cos(x_3)"
      ]
     },
     "metadata": {},
     "execution_count": 16
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "source": [
    "dV2dt = dV2dt.subs([(v0, v1) for v0, v1 in zip(X, x)])\n",
    "dV2dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{u_{1} x_{2} \\sin{\\left(x_{3} \\right)} + u_{1} x_{3} \\sin{\\left(x_{3} \\right)} + u_{2} x_{1} x_{3}}{x_{1}}$"
      ],
      "text/plain": [
       "-(u_1*x_2*sin(x_3) + u_1*x_3*sin(x_3) + u_2*x_1*x_3)/x_1"
      ]
     },
     "metadata": {},
     "execution_count": 17
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "source": [
    "pi1 = -x1*cos(x3)\n",
    "pi1"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle - x_{1} \\cos{\\left(x_{3} \\right)}$"
      ],
      "text/plain": [
       "-x_1*cos(x_3)"
      ]
     },
     "metadata": {},
     "execution_count": 18
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "source": [
    "pi2 = x3 + (x2 + x3)*cos(x3)*sin(x3)/x3\n",
    "pi2"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle x_{3} + \\frac{\\left(x_{2} + x_{3}\\right) \\sin{\\left(x_{3} \\right)} \\cos{\\left(x_{3} \\right)}}{x_{3}}$"
      ],
      "text/plain": [
       "x_3 + (x_2 + x_3)*sin(x_3)*cos(x_3)/x_3"
      ]
     },
     "metadata": {},
     "execution_count": 19
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "source": [
    "dV1dt = dV1dt.subs(u1, pi1).simplify()\n",
    "dV1dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle - x_{1}^{2} \\cos^{2}{\\left(x_{3} \\right)}$"
      ],
      "text/plain": [
       "-x_1**2*cos(x_3)**2"
      ]
     },
     "metadata": {},
     "execution_count": 20
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "source": [
    "dV2dt = dV2dt.subs(u1, pi1).subs(u2, pi2).simplify()\n",
    "dV2dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle - x_{3}^{2}$"
      ],
      "text/plain": [
       "-x_3**2"
      ]
     },
     "metadata": {},
     "execution_count": 21
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "source": [
    "dxdt = simplify(dxdt.subs([(u1, pi1), (u2, pi2)]))\n",
    "dxdt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}- x_{1} \\cos^{2}{\\left(x_{3} \\right)}\\\\\\frac{\\sin{\\left(2 x_{3} \\right)}}{2}\\\\- \\frac{x_{2} \\sin{\\left(2 x_{3} \\right)}}{2 x_{3}} - x_{3}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[             -x_1*cos(x_3)**2],\n",
       "[                 sin(2*x_3)/2],\n",
       "[-x_2*sin(2*x_3)/(2*x_3) - x_3]])"
      ]
     },
     "metadata": {},
     "execution_count": 22
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "source": [
    "V"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "metadata": {},
     "execution_count": 32
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "source": [
    "dV1dt"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/latex": [
       "$\\displaystyle - x_{1}^{2} \\cos^{2}{\\left(x_{3} \\right)}$"
      ],
      "text/plain": [
       "-x_1**2*cos(x_3)**2"
      ]
     },
     "metadata": {},
     "execution_count": 27
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "source": [
    "solve(dV1dt, x)"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/plain": [
       "[(0, x_2, x_3), (x_1, x_2, pi/2), (x_1, x_2, 3*pi/2)]"
      ]
     },
     "metadata": {},
     "execution_count": 26
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "source": [
    "solve(V2)"
   ],
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/plain": [
       "[{x_2: -I*x_3}, {x_2: I*x_3}]"
      ]
     },
     "metadata": {},
     "execution_count": 24
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "source": [],
   "outputs": [],
   "metadata": {}
  }
 ],
 "metadata": {
  "orig_nbformat": 4,
  "language_info": {
   "name": "python",
   "version": "3.8.10",
   "mimetype": "text/x-python",
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "pygments_lexer": "ipython3",
   "nbconvert_exporter": "python",
   "file_extension": ".py"
  },
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3.8.10 64-bit"
  },
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

==> code/pendulum.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Hybrid control of inverted pendulum"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Components"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# state variable, time, and control input\n",
    "Theta = Function('\\\\theta')\n",
    "t, delta, t1 = symbols(['t', '\\\\Delta', 't_1'], positive=True)\n",
    "u = symbols('u')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - u \\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\sin{\\left(\\theta{\\left(t \\right)} \\right)}$"
      ],
      "text/plain": [
       "-u*cos(\\theta(t)) + sin(\\theta(t))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# equation of motion\n",
    "ddtheta =  sin(Theta(t)) - u*cos(Theta(t))\n",
    "ddtheta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\frac{\\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2}}{2} - 1$"
      ],
      "text/plain": [
       "cos(\\theta(t)) + Derivative(\\theta(t), t)**2/2 - 1"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# energy\n",
    "E = Theta(t).diff(t)**2/2 + cos(Theta(t)) - 1\n",
    "E"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\sin{\\left(\\theta{\\left(t \\right)} \\right)} \\frac{d}{d t} \\theta{\\left(t \\right)} + \\frac{d}{d t} \\theta{\\left(t \\right)} \\frac{d^{2}}{d t^{2}} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "-sin(\\theta(t))*Derivative(\\theta(t), t) + Derivative(\\theta(t), t)*Derivative(\\theta(t), (t, 2))"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dE = E.diff(t)\n",
    "dE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\frac{\\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2}}{2} - 1\\right)^{2}}{2}$"
      ],
      "text/plain": [
       "(cos(\\theta(t)) + Derivative(\\theta(t), t)**2/2 - 1)**2/2"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# lyapunov\n",
    "VE = E**2/2\n",
    "VE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\left(\\sin{\\left(\\theta{\\left(t \\right)} \\right)} - \\frac{d^{2}}{d t^{2}} \\theta{\\left(t \\right)}\\right) \\left(2 \\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2} - 2\\right) \\frac{d}{d t} \\theta{\\left(t \\right)}}{2}$"
      ],
      "text/plain": [
       "-(sin(\\theta(t)) - Derivative(\\theta(t), (t, 2)))*(2*cos(\\theta(t)) + Derivative(\\theta(t), t)**2 - 2)*Derivative(\\theta(t), t)/2"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = VE.diff(t).simplify()\n",
    "dVE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle l_{0} \\theta{\\left(t \\right)} + l_{1} \\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2}$"
      ],
      "text/plain": [
       "l_0*\\theta(t) + l_1*Derivative(\\theta(t), t)**2"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "l0, l1 = symbols('l_0 l_1', real=True, positive=True)\n",
    "VL = l0*Theta(t) + l1*Theta(t).diff(t)**2\n",
    "VL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle l_{0} \\frac{d}{d t} \\theta{\\left(t \\right)} + 2 l_{1} \\frac{d}{d t} \\theta{\\left(t \\right)} \\frac{d^{2}}{d t^{2}} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "l_0*Derivative(\\theta(t), t) + 2*l_1*Derivative(\\theta(t), t)*Derivative(\\theta(t), (t, 2))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVL = VL.diff(t)\n",
    "dVL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left(l_{0} - 2 l_{1} \\left(u \\cos{\\left(\\theta{\\left(t \\right)} \\right)} - \\sin{\\left(\\theta{\\left(t \\right)} \\right)}\\right)\\right) \\frac{d}{d t} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "(l_0 - 2*l_1*(u*cos(\\theta(t)) - sin(\\theta(t))))*Derivative(\\theta(t), t)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVL = dVL.subs(Theta(t).diff(t,2), ddtheta).simplify()\n",
    "dVL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle k_{p} \\sin{\\left(\\theta{\\left(t \\right)} \\right)} + k_{v} \\frac{d}{d t} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "k_p*sin(\\theta(t)) + k_v*Derivative(\\theta(t), t)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "kp, kv = symbols('k_p k_v', real=True, positive=True)\n",
    "uL = kp*sin(Theta(t)) + kv*Theta(t).diff(t)\n",
    "uL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - 2 k_{p} l_{1} \\sin{\\left(\\theta{\\left(t \\right)} \\right)} \\cos{\\left(\\theta{\\left(t \\right)} \\right)} \\frac{d}{d t} \\theta{\\left(t \\right)} - 2 k_{v} l_{1} \\cos{\\left(\\theta{\\left(t \\right)} \\right)} \\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2} + l_{0} \\frac{d}{d t} \\theta{\\left(t \\right)} + 2 l_{1} \\sin{\\left(\\theta{\\left(t \\right)} \\right)} \\frac{d}{d t} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "-2*k_p*l_1*sin(\\theta(t))*cos(\\theta(t))*Derivative(\\theta(t), t) - 2*k_v*l_1*cos(\\theta(t))*Derivative(\\theta(t), t)**2 + l_0*Derivative(\\theta(t), t) + 2*l_1*sin(\\theta(t))*Derivative(\\theta(t), t)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVL.subs(u, uL).expand()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## State-space form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\dot{\\theta}\\\\- u \\cos{\\left(\\theta \\right)} + \\sin{\\left(\\theta \\right)}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                \\dot{\\theta}],\n",
       "[-u*cos(\\theta) + sin(\\theta)]])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "theta, omega, alpha = symbols(['\\\\theta', '\\\\dot{\\\\theta}', '\\\\ddot{\\\\theta}'])\n",
    "x = Matrix([theta, omega])\n",
    "f = Matrix([\n",
    "    omega, \n",
    "    ddtheta.subs(Theta(t), theta)])\n",
    "f\n",
    "# print(latex(f))\n",
    "# print(latex(Matrix([omega, alpha])))\n",
    "# solve(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - u \\cos{\\left(\\theta \\right)} + \\sin{\\left(\\theta \\right)}$"
      ],
      "text/plain": [
       "-u*cos(\\theta) + sin(\\theta)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ddtheta = ddtheta.subs(Theta(t), theta)\n",
    "ddtheta\n",
    "# print(latex(ddtheta))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta}^{2}}{2} + \\cos{\\left(\\theta \\right)} - 1$"
      ],
      "text/plain": [
       "\\dot{\\theta}**2/2 + cos(\\theta) - 1"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E = E.subs(Theta(t).diff(t), omega).subs(Theta(t), theta).simplify()\n",
    "E\n",
    "# print(latex(E))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\ddot{\\theta} \\dot{\\theta} - \\dot{\\theta} \\sin{\\left(\\theta \\right)}$"
      ],
      "text/plain": [
       "\\ddot{\\theta}*\\dot{\\theta} - \\dot{\\theta}*sin(\\theta)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dE = dE.subs(Theta(t).diff(t,2), alpha).subs(Theta(t).diff(t), omega).subs(Theta(t), theta)\n",
    "dE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right)^{2}}{8}$"
      ],
      "text/plain": [
       "(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)**2/8"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "VE = VE.subs(Theta(t).diff(t), omega).subs(Theta(t), theta).simplify()\n",
    "VE\n",
    "# print(latex(VE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta} \\left(\\ddot{\\theta} - \\sin{\\left(\\theta \\right)}\\right) \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right)}{2}$"
      ],
      "text/plain": [
       "\\dot{\\theta}*(\\ddot{\\theta} - sin(\\theta))*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)/2"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = dVE.subs(Theta(t).diff(t,2), alpha).subs(Theta(t).diff(t), omega).subs(Theta(t), theta).simplify()\n",
    "dVE\n",
    "# print(latex(dVE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta} u \\left(- \\dot{\\theta}^{2} - 2 \\cos{\\left(\\theta \\right)} + 2\\right) \\cos{\\left(\\theta \\right)}}{2}$"
      ],
      "text/plain": [
       "\\dot{\\theta}*u*(-\\dot{\\theta}**2 - 2*cos(\\theta) + 2)*cos(\\theta)/2"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = dVE.subs(alpha, ddtheta).simplify()\n",
    "dVE\n",
    "# print(latex(dVE))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Control"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta} k \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right) \\cos{\\left(\\theta \\right)}}{2}$"
      ],
      "text/plain": [
       "\\dot{\\theta}*k*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)*cos(\\theta)/2"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = symbols('k', positive=True)\n",
    "uE = k*E*omega*cos(theta)\n",
    "uE = uE.simplify()\n",
    "uE\n",
    "# print(latex(uE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\dot{\\theta}^{2} k \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right)^{2} \\cos^{2}{\\left(\\theta \\right)}}{4}$"
      ],
      "text/plain": [
       "-\\dot{\\theta}**2*k*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)**2*cos(\\theta)**2/4"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = dVE.subs(u, uE).simplify()\n",
    "dVE\n",
    "# print(latex(dVE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\dot{\\theta}\\\\- \\frac{\\dot{\\theta} k \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right) \\cos^{2}{\\left(\\theta \\right)}}{2} + \\sin{\\left(\\theta \\right)}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                        \\dot{\\theta}],\n",
       "[-\\dot{\\theta}*k*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)*cos(\\theta)**2/2 + sin(\\theta)]])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = f.subs(u, uE)\n",
    "f"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-sqrt(4*k**2 - pi**2*acos(cos(\\theta))**2)/2,\n",
       " sqrt(4*k**2 - pi**2*acos(cos(\\theta))**2)/2]"
      ]
     },
     "execution_count": 145,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(sqrt((acos(cos(theta))*2*pi/4)**2 + omega**2) - k, omega)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "    d = np.arccos(np.cos(theta))\n",
    "    d = omega**2 + (d*2*np.pi/4)**2\n",
    "    d = np.sqrt(d)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Linear controller"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "solve(dVE, [theta, omega])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np, matplotlib.pyplot as plt\n",
    "from scipy.integrate import solve_ivp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# state-space dynamics\n",
    "def f(x, u):\n",
    "    theta, omega = x[0], x[1]\n",
    "    return np.array([\n",
    "        omega,\n",
    "        np.sin(theta) - u*np.cos(theta)\n",
    "    ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "# energy\n",
    "def E(x):\n",
    "    theta, omega = x[0], x[1]\n",
    "    return 0.5*omega**2 + np.cos(theta) - 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "def _pi(x):\n",
    "    theta, omega = x[0], x[1]\n",
    "    d = (np.cos(theta) - 1)**2\n",
    "    d += omega**2\n",
    "    d = np.sqrt(d)\n",
    "    if d < 1:\n",
    "        u = 2*np.sin(theta) + 0.5*omega\n",
    "    else:\n",
    "        u = E(x)*np.sign(omega*np.cos(theta))\n",
    "    return np.clip(u, -1, 1)\n",
    "pi = lambda x: np.apply_along_axis(_pi, 0, x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "sol = solve_ivp(\n",
    "    lambda t, x: f(x, pi(x)),\n",
    "    (0.0, 40.0),\n",
    "    np.array([np.pi - 0.0001, 0.0]),\n",
    "    method='DOP853',\n",
    "    atol=1e-12, \n",
    "    rtol=1e-12,\n",
    ")\n",
    "sol.u = np.apply_along_axis(pi, 0, sol.y)\n",
    "sol.E = np.apply_along_axis(E, 0, sol.y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(3, sharex=True)\n",
    "\n",
    "# angle and velocity\n",
    "ax[0].plot(sol.t, sol.y[0], 'k-', label='$\\\\theta$')\n",
    "ax[0].plot(sol.t, sol.y[1], 'k--', label='$\\\\dot{\\\\theta}$')\n",
    "ax[0].legend()\n",
    "ax[0].set_ylabel('$\\\\theta, ~ \\\\dot{\\\\theta}$')\n",
    "\n",
    "ax[1].plot(sol.t, sol.u, 'k-')\n",
    "# ax[1].set_xlabel('$t$')\n",
    "ax[1].set_ylabel('$u$')\n",
    "\n",
    "ax[2].plot(sol.t, sol.E, 'k-')\n",
    "ax[2].set_xlabel('$t$')\n",
    "ax[2].set_ylabel('$E$')\n",
    "plt.tight_layout()\n",
    "# fig.savefig('../img/swingup.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1)\n",
    "\n",
    "# hybrid trajectory\n",
    "ax.plot(sol.y[0, 0], sol.y[1, 0], 'kx')\n",
    "ax.plot(sol.y[0], sol.y[1], 'k-')\n",
    "\n",
    "# 0-energy curve\n",
    "n = 1000\n",
    "statesn = np.vstack((\n",
    "    np.linspace(-np.pi/4, 2*np.pi + np.pi/4, n), \n",
    "    np.linspace(-2.2, 2.2, n)\n",
    "))\n",
    "ax.plot(statesn[0], np.sqrt(2 - 2*np.cos(statesn[0])), 'k--', label='$E = 0$')\n",
    "ax.plot(statesn[0], -np.sqrt(2 - 2*np.cos(statesn[0])), 'k--')\n",
    "\n",
    "# vector field\n",
    "m = 100\n",
    "statesm = np.vstack((\n",
    "    np.linspace(-np.pi/4, 2*np.pi + np.pi/4, m), \n",
    "    np.linspace(-2.2, 2.2, m)\n",
    "))\n",
    "_ = np.vstack([_.flatten() for _ in np.meshgrid(\n",
    "    statesm[0],\n",
    "    statesm[1]\n",
    ")])\n",
    "dtheta, ddtheta = [_.reshape((m, m)) for _ in f(_, pi(_))]\n",
    "ax.streamplot(statesm[0], statesm[1], dtheta, ddtheta, color='silver', density=2, linewidth=0.5)\n",
    "\n",
    "# regions\n",
    "a = 0.5\n",
    "# ax.plot(statesn[0], np.sqrt(4*a**2 - np.pi**2*np.arccos(np.cos(statesn[0]))**2)/2, 'k--')\n",
    "# ax.plot(statesn[0], -np.sqrt(4*a**2 - np.pi**2*np.arccos(np.cos(statesn[0]))**2)/2, 'k--')\n",
    "# ax.plot(states[0], np.sqrt(-16*np.cos(states[0])**2 + 32*np.cos(states[0]) - 7)/4, 'k-', alpha=0.5)\n",
    "# ax.plot(states[0], -np.sqrt(-16*np.cos(states[0])**2 + 32*np.cos(states[0]) - 7)/4, 'k-', alpha=0.5)\n",
    "# ax.plot(states[0], 1.4142135623731*np.sqrt(np.cos(states[0]) - 0.25*np.cos(2.0*states[0]) - 0.5), 'k-')\n",
    "# ax.plot(states[0], -1.4142135623731*np.sqrt(np.cos(states[0]) - 0.25*np.cos(2.0*states[0]) - 0.5), 'k-')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# format\n",
    "ax.set_xlabel('$\\\\theta$')\n",
    "ax.set_ylabel('$\\\\dot{\\\\theta}$')\n",
    "plt.legend()\n",
    "fig.savefig('../img/swingup.pdf', bbox_inches='tight', dpi=1000)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

